Uniform FDR consistency of the Benjamini-Hochberg procedure under Gaussian dependence

For Gaussian mean tests with known marginal variances, Su asked whether lowering the nominal level of the ordinary Benjamini-Hochberg procedure forces its false discovery rate (FDR) to zero uniformly over the dimension, covariance and signals. We prove a uniform upper bound of order $q\log(1/q)$ as the nominal level $q$ tends to zero. Only the true-null statistics need to be jointly Gaussian. The proof uses a maximal inequality for integrated Gaussian exceedance counts, which bounds the global-null Simes rejection probability by $e q$ for two-sided tests. When the entire vector follows a model with a fixed number of common Gaussian factors and independent residuals, we determine the sharp first-order worst-case FDR. It is asymptotic to $q\sqrt{\log(1/q)}/\sqrt{\pi}$ for one-sided tests and to half that quantity for two-sided tests. Both constants also hold for a slowly growing number of factors.

==> anc/README.md <==
# Computational supplement

This supplement accompanies *Uniform FDR consistency of the Benjamini–Hochberg procedure under Gaussian dependence*.

## Numerical results

Run the following command in this directory with base R.

```sh
Rscript gaussian_fdr_example.R --cross-check
```

The script prints the one- and two-sided FDRs for the 200-dimensional example at four levels, the independent-null check, and the planar Simes rejection probabilities. The direct and leave-one-out conditional rank recursions use different quadrature grids. The reported values appear in the main text and the appendix tables.


==> anc/gaussian_fdr_example.R <==
#!/usr/bin/env Rscript
# Ordinary BH in a finite, positive definite Gaussian model. Only base R is used.
# Usage: Rscript gaussian_fdr_example.R
#        Rscript gaussian_fdr_example.R --cross-check   # second FDR identity and quadrature
m <- 200L
rho <- .3
signal <- 5.5
zmax <- 9
rank_tail <- 1e-20  # conditional probability of any omitted rank for the direct method
normal_nodes <- function(order) {
  j <- seq_len(order - 1L)
  J <- matrix(0, order, order)
  J[cbind(j,j+1)] <- j / sqrt(4*j^2 - 1)
  eig <- eigen(J+t(J), symmetric=TRUE)
  list(x=eig$values, w=2*eig$vectors[1,]^2)
}
gaussian_panels <- function(u, sides, order, width) {
  # Cut the integral at every point where the shifted alternative crosses a BH threshold.
  jumps <- signal-u
  if (sides==2L) jumps <- c(jumps, signal+u)
  cuts <- sort(unique(c(-zmax, zmax, jumps[abs(jumps)<zmax])))
  grid <- cuts[1]
  for (j in seq_len(length(cuts)-1L)) {
    grid <- c(grid, seq(cuts[j],cuts[j+1L],
                        length.out=1L+ceiling((cuts[j+1L]-cuts[j])/width))[-1L])
  }
  rule <- normal_nodes(order)
  half <- diff(grid)/2
  mid <- head(grid,-1)+half
  nodes <- as.vector(t(outer(half, rule$x) + mid))
  weights <- as.vector(t(outer(half,rule$w))) * dnorm(nodes)
  list(z=nodes,w=weights)
}
conditional_fdr <- function(z,u,sides,leave_out) {
  n0 <- m-1L
  n <- n0-as.integer(leave_out)
  sd0 <- sqrt(1-rho^2)
  nz <- length(z)
  marginal <- function(cut) {
    ans <- pnorm((rho*z-cut)/sd0)
    if(sides == 2L) ans <- ans+pnorm((-rho*z-cut)/sd0)
    ans
  }
  # N(q) counts the random nulls with p<=q. At most two further coordinates
  # (the shifted alternative and, if requested, the forced zero) can help BH.
  upper <- min(m,1L+as.integer(leave_out)+
                 qbinom(rank_tail,n,max(marginal(u[m])),lower.tail=FALSE))
  ranks <- seq_len(upper)
  F <- vapply(u[ranks],marginal,numeric(nz))
  alt_z <- if(sides==2L) abs(signal-z) else signal-z
  alt <- outer(alt_z,u[ranks],'>=')
  r <- matrix(rep(ranks,each=nz),nrow=nz)-alt-as.integer(leave_out)
  ans <- numeric(nz)
  mass <- matrix(0,nz,upper)
  for (j in rev(ranks)) {
    rj <- r[,j]
    valid <- rj>=0 & rj<=n
    pj <- numeric(nz)
    pj[valid] <- dbinom(rj[valid], n, F[valid,j])
    if (j<upper) for(k in seq.int(j+1L,upper)) {
      ok <- valid & r[,k]>=rj & r[,k]<=n
      if(any(ok)) {
        pj[ok] <- pj[ok]-mass[ok,k]*dbinom(rj[ok],r[ok,k],F[ok,j]/F[ok,k])
      }
    }
    if(any(pj < -1e-12)) stop("loss of precision in the rank recurrence")
    mass[,j] <- pj
    factor <- if(leave_out) n0*F[,j]/j else (j-as.integer(alt[,j]))/j
    ans <- ans+mass[,j]*factor
  }
  ans
}
evaluate <- function(q,sides,leave_out=FALSE,order=8L,width=.20) {
  u <- qnorm(q*seq_len(m)/(m*sides),lower.tail=FALSE)
  rule <- gaussian_panels(u,sides,order,width)
  # Batching adjacent nodes keeps the rigorous binomial rank cutoff economical.
  groups <- split(seq_along(rule$z),ceiling(seq_along(rule$z)/64))
  sum(vapply(groups,function(idx) {
    sum(rule$w[idx]*conditional_fdr(rule$z[idx],u,sides,leave_out))
  },numeric(1)))
}
if(sys.nframe()==0L) {
  check <- '--cross-check' %in% commandArgs(trailingOnly=TRUE)
  for(q in c(.05,.01,.005,.001)) for(sides in c(1L,2L)) {
    value <- evaluate(q,sides)
    out <- sprintf('q=%.3f sides=%d FDR=%.12f FDR/q=%.9f',q,sides,value,value/q)
    if(check) {
      second <- evaluate(q,sides,TRUE,order=10L,width=.167)
      delta <- abs(value-second)
      stopifnot(delta<2e-11)
      out <- sprintf('%s  |direct-leave_one_out|=%.3g',out,delta)
    }
    cat(out,'\n')
  }
  if(check) {
    rho <- 0
    for(sides in 1:2) for(leave_out in c(FALSE,TRUE)) {
      stopifnot(abs(evaluate(.01,sides,leave_out)-.01*(m-1)/m)<2e-13)
    }
    cat('Independent-null reference FDR = 0.00995 verified for both conventions.\n')
  }
}


# Finite directional example in the paper. Angular symmetry reduces the domain to one cell.
polygon_size <- function(m, level, subdivisions = 1L) {
  grid <- (0:(m - 1L)) * pi / m
  critical <- qnorm(level * seq_len(m) / (2 * m), lower.tail = FALSE)
  integrand <- function(s) {
    vapply(s, function(x) {
      rays <- sort(abs(cos(grid - x * pi / (2 * m))), decreasing = TRUE)
      radius <- min(critical / rays)
      exp(-radius^2 / 2)
    }, numeric(1))
  }
  edges <- seq(0, 1, length.out = subdivisions + 1L)
  sum(vapply(seq_len(subdivisions), function(i) {
    integrate(integrand, edges[i], edges[i + 1L], subdivisions = 600L,
              rel.tol = 1e-11, abs.tol = 1e-15)$value
  }, numeric(1)))
}
if (sys.nframe() == 0L) {
  check <- '--cross-check' %in% commandArgs(trailingOnly = TRUE)
  for (m_polygon in c(8L, 32L, 128L)) for (q_polygon in c(.001, .05, .5, .95)) {
    first <- polygon_size(m_polygon, q_polygon)
    if (check) stopifnot(abs(first - polygon_size(m_polygon, q_polygon, 9L)) < 2e-9)
    cat(sprintf("m=%d q=%.3f polygon size/q=%.7f\n", m_polygon, q_polygon, first/q_polygon))
  }
}

